DataMUX: Data Multiplexing for Neural Networks

In this paper, we introduce data multiplexing (DataMUX), a technique that enables deep neural networks to process multiple inputs simultaneously using a single compact representation. DataMUX demonstrates that neural networks are capable of generating accurate predictions over mixtures of inputs, resulting in increased throughput with minimal extra memory requirements. Our approach uses two key components -- 1) a multiplexing layer that performs a fixed linear transformation to each input before combining them to create a mixed representation of the same size as a single input, which is then processed by the base network, and 2) a demultiplexing layer that converts the base network's output back into independent representations before producing predictions for each input. We show the viability of DataMUX for different architectures (Transformers, and to a lesser extent MLPs and CNNs) across six different tasks spanning sentence classification, named entity recognition and image classification. For instance, DataMUX for Transformers can multiplex up to $20$x/$40$x inputs, achieving $11$x/$18$x increase in throughput with minimal absolute performance drops of $<2\%$ and $<4\%$ respectively on MNLI, a natural language inference task. We also provide a theoretical construction for multiplexing in self-attention networks and analyze the effect of various design elements in DataMUX.

==> charts/speed_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "73390582",
   "metadata": {},
   "outputs": [],
   "source": [
    "import csv\n",
    "from collections import defaultdict\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from itertools import product"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "9e42eb2f",
   "metadata": {},
   "outputs": [],
   "source": [
    "filename = '/Users/carlosejimenez/Downloads/muxing results - speed_plot.tsv'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "d31c6a5c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_relevant_column_names_2_idxs(line):\n",
    "    col_2_idxs = {v: k for k, v in dict(list(enumerate(line))).items()}\n",
    "    return col_2_idxs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "d12ad235",
   "metadata": {},
   "outputs": [],
   "source": [
    "def extract_entries(column_name_idxs, line, layer, dim):\n",
    "    model_dict = {'layers': layer, 'dim': dim, 'num_sentences': int(line[0])}\n",
    "    entries = defaultdict(dict)\n",
    "    for (passes_num, column), idx in column_name_idxs.items():\n",
    "        if '.' in set(line[idx]):\n",
    "            entries[passes_num][column] = float(line[idx])\n",
    "        else:\n",
    "            try:\n",
    "                entries[passes_num][column] = int(line[idx])\n",
    "            except:\n",
    "                entries[passes_num][column] = np.nan\n",
    "    l_entries = list()\n",
    "    for passes_num, entry in entries.items():\n",
    "        l_entries.append(entry | model_dict | {'passes': passes_num})\n",
    "    return l_entries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "758672ba",
   "metadata": {},
   "outputs": [],
   "source": [
    "# def get_start(line):\n",
    "#     first_entry = line[0]\n",
    "#     if '+' in first_entry:\n",
    "#         model, demuxer, muxer = list(map(str.strip, first_entry.split('+')))\n",
    "#         num_passes = None\n",
    "#         passes_dict = dict()\n",
    "#         passes_columns = list()\n",
    "#         for ix, entry in enumerate(line):\n",
    "#             if entry.startswith('forward passes'):\n",
    "#                 if num_passes is not None:\n",
    "#                     passes_dict[num_passes] = passes_columns\n",
    "#                 num_passes = int(entry.split('=')[-1])\n",
    "#             if num_passes is None:\n",
    "#                 continue\n",
    "#             else:\n",
    "#                 passes_columns.append(ix)\n",
    "#         if num_passes is not None:\n",
    "#             passes_dict[num_passes] = passes_columns\n",
    "#         return model, demuxer, muxer, passes_dict\n",
    "#     else:\n",
    "#         return None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "27b47227",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_start(line):\n",
    "    first_entry = line[0]\n",
    "    if '+' in first_entry and 'layer' in first_entry and 'dim' in first_entry:\n",
    "        layer = first_entry.split('layer')[0].strip()\n",
    "        dim = first_entry.split('layer')[-1].split('dim')[0].strip()\n",
    "        num_passes = None\n",
    "        passes_dict = dict()\n",
    "        for ix, entry in enumerate(line):\n",
    "            if entry.startswith('forward passes'):\n",
    "                num_passes = int(entry.split('=')[-1])\n",
    "            if num_passes is None:\n",
    "                \n",
    "                continue\n",
    "            else:\n",
    "                passes_dict[ix] = num_passes\n",
    "        return layer, dim, passes_dict\n",
    "    else:\n",
    "        return None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e9156a3a",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = list()\n",
    "muxer = None\n",
    "demuxer = None\n",
    "is_start = False\n",
    "column_name_idxs = dict()\n",
    "reader = csv.reader(open(filename), delimiter='\\t')\n",
    "for ix, line in enumerate(reader):\n",
    "    if ix < 2 or not any(list(map(len, line))):\n",
    "        continue\n",
    "    start_values = get_start(line)\n",
    "    if start_values is not None:\n",
    "        layer, dim, passes_dict = start_values\n",
    "        column_name_idxs = dict()\n",
    "        is_start = True\n",
    "    elif is_start:\n",
    "        is_start = False\n",
    "        for ix, column in enumerate(line):\n",
    "            if len(column) and ix > 0:\n",
    "                column_name_idxs[(passes_dict[ix], column)] = ix\n",
    "    elif not line[0].startswith('rtx_2080'):\n",
    "        try:\n",
    "            data.extend(extract_entries(column_name_idxs, line, layer, dim,))\n",
    "        except Exception as e:\n",
    "            print(e)\n",
    "            print(f'Failed to extract entry for line {ix}: \\n{line}\\n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "b7e1ab0b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "c09454f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# CONSTANTS to use for plots\n",
    "import toml\n",
    "constants = toml.load('plot_constants.toml')\n",
    "FACE_COLOR = constants['FACE_COLOR']\n",
    "MARKER = constants['MARKER']\n",
    "LINEWIDTH = constants['LINEWIDTH']\n",
    "MARKERSIZE = constants['MARKERSIZE']\n",
    "MARKEREDGEWIDTH = constants['MARKEREDGEWIDTH']\n",
    "XLABEL_FONTSIZE = constants['XLABEL_FONTSIZE']\n",
    "TITLE_FONTSIZE = constants['TITLE_FONTSIZE']\n",
    "BASELINE_COLOR = constants['BASELINE_COLOR']\n",
    "BASELINE_LABEL_COLOR = constants['BASELINE_LABEL_COLOR']\n",
    "COLORS = constants['COLORS']\n",
    "sns.set_style('whitegrid')\n",
    "sns.set(rc={'axes.facecolor':FACE_COLOR,})\n",
    "sns.set_context(\"paper\", font_scale=2.1, )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "fbf86a73",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['-0.2x', '0.0x', '0.2x', '0.4x', '0.6x', '0.8x', '1.0x', '1.2x']\n",
      "['-5x', '0x', '5x', '10x', '15x', '20x', '25x', '30x']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/ns/6gmmvd6s5qg9jxmtwgpfvhf00000gn/T/ipykernel_18113/1830788577.py:59: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  g.set_yticklabels(labels=list(map(lambda x: f'{x:.1f}x', g.get_yticks())))\n",
      "/var/folders/ns/6gmmvd6s5qg9jxmtwgpfvhf00000gn/T/ipykernel_18113/1830788577.py:63: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  g.set_yticklabels(labels=list(map(lambda x: f'{x:.0f}x', g.get_yticks())))\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# %%capture\n",
    "fig, axs = plt.subplots(1, 2, figsize=(10, 5))\n",
    "df = pd.DataFrame(data)\n",
    "max_idxs = list()\n",
    "for layer, dim, sents in list(product(set(df['layers']), set(df['dim']), set(df['num_sentences']))):\n",
    "    sub_df = df[(df['layers'] == layer) & (df['dim'] == dim) & (df['num_sentences'] == sents)]\n",
    "    if not sub_df.empty:\n",
    "        max_idxs.append(sub_df['mnli_eval_throughput'].idxmax())\n",
    "df = df.loc[max_idxs]\n",
    "df.loc[df['num_sentences'] == 1, 'num_sentences']  = 0\n",
    "df.loc[df['num_sentences'] == 2, 'num_sentences']  = 1\n",
    "df.loc[df['num_sentences'] == 5, 'num_sentences']  = 2\n",
    "df.loc[df['num_sentences'] == 10, 'num_sentences'] = 3\n",
    "df.loc[df['num_sentences'] == 20, 'num_sentences'] = 4\n",
    "df.loc[df['num_sentences'] == 40, 'num_sentences'] = 5\n",
    "df['Model'] = df['layers'] + 'L / ' + df['dim'] + 'H'\n",
    "# df = df.drop(columns=['mnli_total_samples'])\n",
    "baseline_inference_time = df[(df['layers'] == '12') & (df['dim'] == '768') & (df['num_sentences'] == 0)]['mnli_eval_inference_time'].item()\n",
    "baseline_throughput = df[(df['layers'] == '12') & (df['dim'] == '768') & (df['num_sentences'] == 0)]['mnli_eval_throughput'].item()\n",
    "df['mnli_eval_inference_time'] = df['mnli_eval_inference_time'] / baseline_inference_time\n",
    "df['mnli_eval_throughput'] = df['mnli_eval_throughput'] / baseline_throughput\n",
    "\n",
    "df = df.rename(columns={'num_sentences': 'N','mnli_eval_inference_time': 'Total Runtime', 'mnli_eval_throughput': 'Throughput'})\n",
    "df = df.drop(df[((df['Model'] == '12L / 384H') | (df['Model'] == '4L / 768H')) & (df['N'] == 5)].index)\n",
    "colors = sns.color_palette(COLORS)\n",
    "\n",
    "for ix, column in enumerate(['Total Runtime', 'Throughput']):\n",
    "    g = sns.lineplot(\n",
    "        data=df,\n",
    "        x='N',\n",
    "        y=column,\n",
    "        palette=[colors[1], colors[0], colors[2]],\n",
    "        hue='Model',\n",
    "        ax=axs[ix],\n",
    "        marker=MARKER,\n",
    "        legend='auto',\n",
    "        markersize=MARKERSIZE,\n",
    "        linewidth=LINEWIDTH,\n",
    "        markeredgewidth=MARKEREDGEWIDTH,\n",
    "        markeredgecolor=FACE_COLOR,\n",
    "    )\n",
    "    \n",
    "    g.set_xlabel('N', fontsize=0.9*XLABEL_FONTSIZE)\n",
    "    g.set_ylabel('', fontsize=0)\n",
    "    g.set_title(column, fontsize=TITLE_FONTSIZE, weight='bold')\n",
    "\n",
    "    header_name=[1, 2, 5, 10, 20, 40]\n",
    "    x_tick_interval = 1\n",
    "    value_tick = range ( 0, 6, x_tick_interval )\n",
    "    header_name_sel = [header_name[idx] for idx in  range ( 0,len(value_tick))]\n",
    "\n",
    "    handles, labels = g.get_legend_handles_labels()\n",
    "    \n",
    "    g.get_legend().remove()\n",
    "    labels = g.get_xticklabels() # get x labels\n",
    "    g.set_xticks(ticks=value_tick) # set new labels\n",
    "    g.set_xticklabels(labels=header_name)\n",
    "    if ix == 0:\n",
    "        g.set_yticklabels(labels=list(map(lambda x: f'{x:.1f}x', g.get_yticks())))\n",
    "        print(list(map(lambda x: f'{x:.1f}x', g.get_yticks())))\n",
    "    else:\n",
    "        print(list(map(lambda x: f'{x:.0f}x', g.get_yticks())))\n",
    "        g.set_yticklabels(labels=list(map(lambda x: f'{x:.0f}x', g.get_yticks())))\n",
    "    \n",
    "# g._legend.remove()\n",
    "[ha.set_linewidth(LINEWIDTH) for ha in handles ]\n",
    "\n",
    "for ix in range(len(handles)):\n",
    "    handle = handles[ix]\n",
    "    handle.set_marker(MARKER)\n",
    "    handle.set_markersize(MARKERSIZE)\n",
    "    handle.set_markeredgewidth(MARKEREDGEWIDTH)\n",
    "    handle.set_markeredgecolor(FACE_COLOR)\n",
    "\n",
    "# g.fig.legend(handles, labels, ncol=1, bbox_to_anchor=(0.9, 0.3), frameon=True, handlelength=1.3, fontsize=24)\n",
    "fig.legend(handles=[handles[1], handles[0], handles[2]], ncol=3, bbox_to_anchor=(0.82, 0.02), frameon=True, handlelength=1.6, fontsize=0.75*TITLE_FONTSIZE)\n",
    "\n",
    "fig.tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "41262439",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('mux_charts/speed_plots.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "46b4e160",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0a6dff1c",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0e2da16c",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

